Scalify: scale propagation for efficient low-precision LLM training

Low-precision formats such as float8 have been introduced in machine learning accelerated hardware to improve computational efficiency for large language models training and inference. Nevertheless, adoption by the ML community has been slowed down by the complex, and sometimes brittle, techniques required to match higher precision training accuracy. In this work, we present Scalify, a end-to-end scale propagation paradigm for computational graphs, generalizing and formalizing existing tensor scaling methods. Experiment results show that Scalify supports out-of-the-box float8 matrix multiplication and gradients representation, as well as float16 optimizer state storage. Our JAX implementation of Scalify is open-sourced at https://github.com/graphcore-research/jax-scalify

==> code/custom_layer_norm.py <==
class CustomLayerNorm(flax.linen.LayerNorm):
    """Custom LayerNorm with backward
    gradient dynamic rescaling.
    """
    @compact
    def __call__(self, x):
        # Dynamic rescaling of input gradient
        # No-op from the model def. perspective.
        x = jsa.ops.dynamic_rescale_l2_grad(x)
        # FLAX default LayerNorm implementation.
        return super()(x)
        

==> code/dynamic_rescale.py <==
def rebalance_scale(arr: ScaledArray, delta: Array):
    # Apply a `delta` correction on scaling.
    _, scale = get_data_and_scale(arr)
    out_scale = scale * delta
    return set_scaling(arr, out_scale)

def dynamic_rescaling_l2(arr: ScaledArray):
    # Set scaling based on L2 statistic.
    data, _ = get_data_and_scale(arr)
    delta = pow2_round(compute_l2_norm(data))
    return rebalance_scale(arr, delta)


==> code/fp8_linear_layer.py <==
def general_linear_layer(
        x: Array, w: Array, bias: Array, *,
        fwd_dtype: DType, bwd_dtype: DType):
    # Forward casting. No-op on gradient.
    w = cast_on_forward(w, fwd_dtype)
    x = cast_on_forward(x, fwd_dtype)
    # Matrix multiplication, with
    # potentially different output dtype.
    out = jnp.dot(x, w)
    # Backward casting. No-op on activation.
    out = cast_on_backward(out, bwd_dtype)
    # Adding bias, using output precision.
    out = out + bias
    return out

# Using E4M3 for weights + activations.
# Using E5M2 for backward gradient.
linear_layer_fp8 = partial(general_linear_layer, 
    fwd_dtype=ml_dtypes.float8_e4m3fn,
    bwd_dtype=ml_dtypes.float8_e5m2fn)


==> code/logsumexp_jaxpr.py <==
{ lambda ; a:f32[3,5]. let
    b:f32[3] = reduce_max[axes=(1,)] a
    c:bool[3] = is_finite b
    d:f32[3] = broadcast_in_dim[
        broadcast_dimensions=() shape=(3,)] 0.0
    e:f32[3] = select_n c d b
    f:f32[3] = stop_gradient e
    g:f32[3,1] = broadcast_in_dim[
        broadcast_dimensions=(0,) shape=(3, 1)] f
    h:f32[3,5] = sub a g
    i:f32[3,5] = exp h
    j:f32[3] = reduce_sum[axes=(1,)] i
    k:f32[3] = abs j
    l:f32[3] = log k
    m:f32[3] = add l f
  in (m,) }

==> code/scaled_add_matmul.py <==
def scaled_add(X: ScaledArray, Y: ScaledArray):
    # Scale using Gaussian independent assumption
    Zs = pow2_round(sqrt(X.scale**2 + Y.scale**2))
    Zd = (X.scale / Zs) * X.data 
            + (Y.scale / Zs) * Y.data
    return ScaledArray(Zd, Zs)

def scaled_matmul(X: ScaledArray, Y: ScaledArray):
    # Rescaling using reduction axis size.
    rescale = pow2_round(sqrt(X.shape[1]))
    Zs = rescale * X.scale * Y.scale
    Zd = matmul(X.data, Y.data) / rescale
    return ScaledArray(Zd, Zs)


==> code/scaled_array.py <==
@dataclass
class ScaledArray:
    """Scaled array generic representation.
        data: Main data tensor.
        scale: Scale tensor 
            Usually scalar and power-of-two.
    """
    data: Array
    scale: Array

    def __array__(self) -> Array:
        """Reconstruct represented array."""
        dtype = self.data.dtype
        return self.data * self.scale.astype(dtype)

==> code/scalify_training.py <==
import jax_scaled_arithmetics as jsa

# Scalify transform on FWD + BWD + optimizer.
# Propagating scale in the computational graph.
|\extra{@jsa.scalify}|
def update(state, data, labels):
    # Forward and backward pass on the NN model.
    loss, grads = jax.grad(model)(state, data, labels)
    # Optimizer applied on scaled state.
    state = optimizer.apply(state, grads)
    return loss, state

# Model + optimizer state.
state = (model.init(...), optimizer.init(...))
# Transform state to scaled array(s)
|\extra{sc\_state = jsa.as\_scaled\_array(state)}|

for (data, labels) in dataset:
    # If necessary (e.g. images), scale input data.
    |\extra{data = jsa.as\_scaled\_array(data)}|
    # State update, with full scale propagation.
    sc_state = update(sc_state, data, labels)
    # Optional dynamic rescaling of state.
    |\extra{sc\_state = jsa.dynamic\_rescale(sc\_state)}|


==> code/scalify_training_grads.py <==
import jax_scaled_arithmetics as jsa

# Scalify transform on FWD + BWD + optimizer.
# Propagating scale in the computational graph.
|\extra{@jsa.scalify}|
def update(state, data, labels):
    # Forward and backward pass on the NN model.
    loss, grads = 
        jax.grad(model)(state, data, labels)
    # Dynamic rescale before Adam FP16 update
    |\extra{grads = jsa.dynamic\_rescale(grads)}|
    # Optimizer applied on scaled state.
    state = optimizer.apply(state, grads)
    return loss, state

# Model + optimizer state.
state = (model.init(...), optimizer.init(...))
# Transform state to scaled array(s)
|\extra{sc\_state = jsa.as\_scaled\_array(state)}|

for (data, labels) in dataset:
    # If necessary (e.g. images), scale input data.
    |\extra{data = jsa.as\_scaled\_array(data)}|
    # State update, with full scale propagation.
    sc_state = update(sc_state, data, labels)

